Batting Average as the Product of Two Rates: Skill, Luck, and the Disappearance of the .400 Hitter

Batting average factors exactly as BA = c times f, where c = (AB - SO)/AB is the rate of avoiding a strikeout and f = H/(AB - SO) is the rate at which non-strikeout at-bats become hits. Using the 256 major-league hitters with at least 300 at-bats in 2025, we show that the two factors behave very differently. Strikeout avoidance is highly repeatable, with a median year-to-year correlation of 0.86 over 19 consecutive-season pairs from 2004 to 2025. The finishing rate is not: its median correlation is 0.44, and batting average itself (0.44) is no more repeatable than its noisier factor. A bivariate logistic-normal random-effects model fit to the 2025 season estimates the correlation between the two talents at -0.68 (95\% profile interval -0.85 to -0.50), far stronger than the raw correlation of -0.44, and implies single-season reliabilities of 0.91 for c and 0.37 for f. The model also yields a closed-form bivariate shrinkage estimator in which a hitter's strikeout rate informs the estimate of his finishing rate. Applied to decades of American and National League data, the decomposition revisits Gould's explanation for the disappearance of the .400 hitter. Since the dead-ball era, the talent variance of strikeout avoidance has grown roughly 4.6-fold while that of finishing has halved, and the correlation between them has moved from near zero to about -0.53. That emerging trade-off, rather than a general narrowing of talent, accounts for the reduced spread of modern batting averages.

==> anc/analysis.R <==
# analysis.R
# Reproduces every number, table and figure in "Batting Average as the Product
# of Two Rates". Run from this folder:  Rscript analysis.R
# Writes figures to figures/*.pdf and numeric results to numbers.tex, which
# the paper reads with \input{numbers.tex}.

suppressMessages({
  library(Lahman)
  library(dplyr)
  library(tidyr)
  library(ggplot2)
  library(lme4)
  library(scales)
  library(ggrepel)
  library(purrr)
})

dir.create("figures", showWarnings = FALSE)
set.seed(2025)

# ---- output helpers ---------------------------------------------------------
macros <- character(0)
mac <- function(name, value) {
  macros <<- c(macros, sprintf("\\newcommand{\\%s}{%s}", name, value))
}
f2 <- function(x) sprintf("%.2f", x)
f3 <- function(x) sprintf("%.3f", x)
f4 <- function(x) sprintf("%.4f", x)
p1 <- function(x) sprintf("%.1f\\%%", 100 * x)
p0 <- function(x) sprintf("%.0f\\%%", 100 * x)
tex_rows <- function(df) paste(apply(df, 1, paste, collapse = " & "), collapse = " \\\\\n")

blue <- "#2a78d6"; orange <- "#eb6834"; red <- "#e34948"
ink <- "#0b0b0b"; ink2 <- "#52514e"; muted <- "#898781"; hair <- "#e1e0d9"
theme_paper <- theme_minimal(base_size = 10) +
  theme(panel.grid.minor = element_blank(),
        panel.grid.major = element_line(colour = hair, linewidth = 0.3),
        axis.text = element_text(colour = ink2), axis.title = element_text(colour = ink),
        strip.text = element_text(face = "bold"), legend.position = "none")
theme_set(theme_paper)
save_fig <- function(p, file, w = 6, h = 4) ggsave(file.path("figures", file), p, width = w, height = h, device = cairo_pdf)

# ---- 2025 sample --------------------------------------------------------------
min_ab <- 300
people_nm <- People |> transmute(playerID, name = paste(nameFirst, nameLast))

b25 <- Batting |> filter(yearID == 2025) |>
  group_by(playerID) |>
  summarise(AB = sum(AB, na.rm = TRUE), SO = sum(SO, na.rm = TRUE), H = sum(H, na.rm = TRUE),
            .groups = "drop") |>
  filter(AB >= min_ab) |>
  mutate(BA = H / AB, contact = (AB - SO) / AB, finish = H / (AB - SO)) |>
  inner_join(people_nm, by = "playerID")

mac("nQual", nrow(b25))
mac("minAB", min_ab)
max_err <- max(abs(b25$BA - b25$contact * b25$finish))
mac("identityErr", sprintf("%.0e", max_err))

# ---- case-study table -------------------------------------------------------------
cases <- c("Aaron Judge", "Jacob Wilson", "Miguel Andujar", "Jonathan Aranda")
case_tbl <- b25 |> filter(name %in% cases) |> arrange(desc(BA))
stopifnot(nrow(case_tbl) == 4)
writeLines(tex_rows(case_tbl |> transmute(name, AB, H, SO, f3(BA), f3(contact), f3(finish))),
           "tab_cases.tex")
judge <- filter(b25, name == "Aaron Judge"); wilson <- filter(b25, name == "Jacob Wilson")
mac("judgeBA", f3(judge$BA)); mac("wilsonBA", f3(wilson$BA))
mac("judgeC", f3(judge$contact)); mac("judgeF", f3(judge$finish))
mac("wilsonC", f3(wilson$contact)); mac("wilsonF", f3(wilson$finish))
ord <- function(n) paste0(n, ifelse(n %% 100 %in% 11:13, "th", c("th","st","nd","rd",rep("th",6))[n %% 10 + 1]))
mac("judgeCrank", ord(sum(b25$contact < judge$contact) + 1))
mac("wilsonCrank", sum(b25$contact > wilson$contact) + 1)

# ---- Figure 1: the 2025 field -----------------------------------------------------
r_cf <- cor(b25$contact, b25$finish)
mac("rcf", f2(r_cf))
r_ci <- tanh(atanh(r_cf) + c(-1, 1) * qnorm(0.975) / sqrt(nrow(b25) - 3))
mac("rcfLo", f2(r_ci[1])); mac("rcfHi", f2(r_ci[2]))
contours <- crossing(ba = c(.200, .250, .300),
                     contact = seq(min(b25$contact), max(b25$contact), length.out = 300)) |>
  mutate(finish = ba / contact) |> filter(finish >= min(b25$finish), finish <= max(b25$finish))
clab <- contours |> group_by(ba) |> slice_max(contact, n = 1)
p1f <- ggplot(b25, aes(contact, finish)) +
  geom_line(data = contours, aes(group = ba), colour = muted, linetype = "22", linewidth = 0.4) +
  geom_text(data = clab, aes(label = sub("^0", "", f3(ba))), hjust = -0.15, size = 3, colour = ink2) +
  geom_point(colour = blue, size = 1.6, alpha = 0.6) +
  geom_point(data = case_tbl, shape = 21, size = 3, stroke = 0.8, colour = ink) +
  geom_text_repel(data = case_tbl, aes(label = name), size = 3, seed = 1, min.segment.length = 0) +
  scale_x_continuous(labels = label_number(accuracy = .01), expand = expansion(mult = c(.02, .08))) +
  scale_y_continuous(labels = label_number(accuracy = .01)) +
  labs(x = "Strikeout-avoidance rate, c", y = "Finishing rate, f")
save_fig(p1f, "fig1_scatter2025.pdf", 6, 4.2)

# ---- variance decomposition -----------------------------------------------------------
lc <- log(b25$contact); lf <- log(b25$finish); lba <- log(b25$BA)
v_c <- var(lc); v_f <- var(lf); cv <- cov(lc, lf); v_ba <- var(lba)
mac("vc", f4(v_c)); mac("vf", f4(v_f)); mac("twocov", f4(2 * cv)); mac("vba", f4(v_ba))
mac("vind", f4(v_c + v_f)); mac("pctred", p0(1 - v_ba / (v_c + v_f)))

# ---- year-to-year stability, 2004-2025 -------------------------------------------------
panel <- Batting |> filter(yearID >= 2004) |>
  group_by(playerID, yearID) |>
  summarise(AB = sum(AB, na.rm = TRUE), SO = sum(SO, na.rm = TRUE), H = sum(H, na.rm = TRUE),
            .groups = "drop") |>
  filter(AB >= min_ab) |>
  mutate(contact = (AB - SO) / AB, finish = H / (AB - SO), BA = H / AB)
yrs <- sort(unique(panel$yearID))
pairs <- tibble(y1 = yrs[-length(yrs)], y2 = yrs[-1]) |> filter(y2 - y1 == 1)
stab <- pairs |> mutate(res = map2(y1, y2, function(a, b) {
  m <- inner_join(filter(panel, yearID == a), filter(panel, yearID == b),
                  by = "playerID", suffix = c("_1", "_2"))
  tibble(n = nrow(m), c = cor(m$contact_1, m$contact_2), f = cor(m$finish_1, m$finish_2),
         ba = cor(m$BA_1, m$BA_2))
})) |> unnest(res)
mac("nPairs", nrow(stab))
mac("medPairN", round(median(stab$n)))
for (v in c("c", "f", "ba")) {
  nm <- c(c = "C", f = "F", ba = "BA")[v]
  mac(paste0("med", nm), f2(median(stab[[v]])))
  mac(paste0("min", nm), f2(min(stab[[v]])))
  mac(paste0("max", nm), f2(max(stab[[v]])))
}

m2425 <- inner_join(filter(panel, yearID == 2024), filter(panel, yearID == 2025),
                    by = "playerID", suffix = c("_1", "_2"))
mac("nBoth", nrow(m2425))
mac("rCtwo", f2(cor(m2425$contact_1, m2425$contact_2)))
mac("rFtwo", f2(cor(m2425$finish_1, m2425$finish_2)))
long2425 <- bind_rows(
  m2425 |> transmute(x = contact_1, y = contact_2, rate = "Strikeout avoidance, c"),
  m2425 |> transmute(x = finish_1, y = finish_2, rate = "Finishing rate, f")) |>
  mutate(rate = factor(rate, levels = c("Strikeout avoidance, c", "Finishing rate, f")))
rl <- long2425 |> group_by(rate) |> summarise(r = cor(x, y))
p2f <- ggplot(long2425, aes(x, y)) +
  geom_abline(slope = 1, intercept = 0, linetype = "dashed", colour = muted, linewidth = 0.4) +
  geom_point(aes(colour = rate), size = 1.4, alpha = 0.7) +
  geom_text(data = rl, aes(x = -Inf, y = Inf, label = paste0("r = ", f2(r))),
            hjust = -0.2, vjust = 1.6, size = 3.2, colour = ink) +
  scale_colour_manual(values = c(blue, orange)) +
  scale_x_continuous(labels = label_number(accuracy = .01)) +
  scale_y_continuous(labels = label_number(accuracy = .01)) +
  facet_wrap(~ rate, scales = "free") + labs(x = "2024 rate", y = "2025 rate")
save_fig(p2f, "fig2_repeat.pdf", 6.4, 3.2)

sl <- stab |> select(y1, c, f, ba) |> pivot_longer(-y1, names_to = "rate", values_to = "r") |>
  mutate(rate = factor(rate, levels = c("c", "f", "ba"),
                       labels = c("Strikeout\navoidance, c", "Finishing\nrate, f", "Batting\naverage")))
meds <- sl |> group_by(rate) |> summarise(m = median(r))
p3f <- ggplot(sl, aes(rate, r)) +
  geom_jitter(width = 0.08, height = 0, size = 1.6, alpha = 0.55, colour = ink2) +
  geom_crossbar(data = meds, aes(y = m, ymin = m, ymax = m), width = 0.45, colour = red, linewidth = 0.6) +
  scale_y_continuous(limits = c(0, 1), breaks = seq(0, 1, .2)) +
  labs(x = NULL, y = "Year-to-year correlation")
save_fig(p3f, "fig3_stability.pdf", 5, 3.4)

# ---- joint bivariate logistic-normal model ------------------------------------------------
long <- bind_rows(
  b25 |> transmute(playerID, type = "c", succ = AB - SO, fail = SO),
  b25 |> transmute(playerID, type = "f", succ = H, fail = (AB - SO) - H)) |>
  mutate(type = factor(type, levels = c("c", "f")))
fit <- glmer(cbind(succ, fail) ~ 0 + type + (0 + type | playerID), data = long,
             family = binomial, control = glmerControl(optimizer = "bobyqa"))
fe <- fixef(fit); se <- sqrt(diag(vcov(fit)))
vc <- as.data.frame(VarCorr(fit))
s_c <- vc$sdcor[vc$var1 == "typec" & is.na(vc$var2)]
s_f <- vc$sdcor[vc$var1 == "typef" & is.na(vc$var2)]
rho <- vc$sdcor[!is.na(vc$var2)]
Sigma <- matrix(c(s_c^2, rho * s_c * s_f, rho * s_c * s_f, s_f^2), 2)

# Extract conditional modes BEFORE profiling: profile()/confint() modify the
# fitted merMod object in place, after which ranef() no longer returns the
# modes at the maximum likelihood estimates.
re <- ranef(fit)$playerID
# profile-likelihood intervals for the variance components
ci <- suppressWarnings(suppressMessages(confint(fit, parm = "theta_", method = "profile", oldNames = FALSE)))
ci_s_c <- ci[grepl("sd_typec", rownames(ci)), ]; ci_s_f <- ci[grepl("sd_typef", rownames(ci)), ]
ci_rho <- ci[grepl("cor_", rownames(ci)), ]

mac("muc", f3(fe[["typec"]])); mac("muf", f3(fe[["typef"]]))
mac("muclo", f3(fe[["typec"]] - 1.96 * se[1])); mac("muchi", f3(fe[["typec"]] + 1.96 * se[1]))
mac("muflo", f3(fe[["typef"]] - 1.96 * se[2])); mac("mufhi", f3(fe[["typef"]] + 1.96 * se[2]))
mac("pmuc", f3(plogis(fe[["typec"]]))); mac("pmuf", f3(plogis(fe[["typef"]])))
mac("sigc", f3(s_c)); mac("sigf", f3(s_f)); mac("rhomc", f2(rho))
mac("sigclo", f3(ci_s_c[1])); mac("sigchi", f3(ci_s_c[2]))
mac("sigflo", f3(ci_s_f[1])); mac("sigfhi", f3(ci_s_f[2]))
mac("rholo", f2(ci_rho[1])); mac("rhohi", f2(ci_rho[2]))

b25 <- b25 |> mutate(tau_c2 = 1 / (AB * contact * (1 - contact)),
                     tau_f2 = 1 / ((AB - SO) * finish * (1 - finish)),
                     w_c = s_c^2 / (s_c^2 + tau_c2), w_f = s_f^2 / (s_f^2 + tau_f2))
mac("relc", f2(mean(b25$w_c))); mac("relf", f2(mean(b25$w_f)))
mac("tauc", f3(mean(sqrt(b25$tau_c2)))); mac("tauf", f3(mean(sqrt(b25$tau_f2))))
mac("relcPct", p0(mean(b25$w_c))); mac("relfPct", p0(mean(b25$w_f)))

b25 <- b25 |> mutate(c_s = plogis(fe[["typec"]] + re[playerID, "typec"]),
                     f_s = plogis(fe[["typef"]] + re[playerID, "typef"]))
# Judge worked example: closed-form bivariate shrinkage vs. lme4 conditional modes
judge <- filter(b25, name == "Aaron Judge")
z <- c(qlogis(judge$contact) - fe[["typec"]], qlogis(judge$finish) - fe[["typef"]])
bj <- Sigma %*% solve(Sigma + diag(c(judge$tau_c2, judge$tau_f2))) %*% z
mac("judgeZc", f3(z[1])); mac("judgeZf", f3(z[2]))
mac("judgeCs", f3(plogis(fe[["typec"]] + bj[1]))); mac("judgeFs", f3(plogis(fe[["typef"]] + bj[2])))
mac("judgeCl", f3(judge$c_s)); mac("judgeFl", f3(judge$f_s))
mac("mnAbsDc", f3(mean(abs(b25$c_s - b25$contact))))
mac("mnAbsDf", f3(mean(abs(b25$f_s - b25$finish))))

cs <- b25 |> filter(name %in% cases) |> arrange(desc(BA))
writeLines(tex_rows(cs |> transmute(name, f3(contact), f3(c_s), f3(finish), f3(f_s))), "tab_shrink.tex")

p4f <- ggplot(b25, aes(contact, finish)) +
  geom_segment(aes(xend = c_s, yend = f_s), colour = muted, alpha = 0.5, linewidth = 0.3,
               arrow = arrow(length = unit(0.04, "cm"))) +
  geom_point(colour = muted, size = 0.9, alpha = 0.6) +
  geom_point(aes(x = c_s, y = f_s), colour = blue, size = 1.1, alpha = 0.8) +
  geom_segment(data = cs, aes(xend = c_s, yend = f_s), colour = red, linewidth = 0.7,
               arrow = arrow(length = unit(0.14, "cm"))) +
  geom_point(data = cs, colour = ink, size = 1.8) +
  geom_text_repel(data = cs, aes(label = name), size = 3, seed = 1, min.segment.length = 0) +
  scale_x_continuous(labels = label_number(accuracy = .01)) +
  scale_y_continuous(labels = label_number(accuracy = .01)) +
  labs(x = "Strikeout-avoidance rate, c", y = "Finishing rate, f")
save_fig(p4f, "fig4_shrinkage.pdf", 6, 4.2)

# ---- historical analysis, 1901-2025 ----------------------------------------------------
# Historical series: AL, NL and Federal League (the Negro Leagues, added to the
# Lahman database in 2024, have incomplete strikeout records).
mlb_lgs <- c("AL", "NL", "FL")
hist <- Batting |> filter(yearID >= 1901, lgID %in% mlb_lgs) |>
  group_by(playerID, yearID) |>
  summarise(AB = sum(AB, na.rm = TRUE), SO = sum(SO, na.rm = TRUE), H = sum(H, na.rm = TRUE),
            nNA = sum(is.na(SO)), .groups = "drop") |>
  filter(AB >= min_ab, nNA == 0) |>   # drop seasons with any missing SO
  mutate(BA = H / AB, contact = (AB - SO) / AB, finish = H / (AB - SO), decade = (yearID %/% 10) * 10)
n_drop <- Batting |> filter(yearID >= 1901, lgID %in% mlb_lgs) |> group_by(playerID, yearID) |>
  summarise(AB = sum(AB, na.rm = TRUE), nNA = sum(is.na(SO)), .groups = "drop") |>
  filter(AB >= min_ab, nNA > 0) |> nrow()
mac("nDropSO", n_drop)
n_negro <- Batting |> filter(yearID >= 1901, !lgID %in% mlb_lgs) |> group_by(playerID, yearID) |>
  summarise(AB = sum(AB, na.rm = TRUE), .groups = "drop") |> filter(AB >= min_ab) |> nrow()
mac("nNegro", n_negro)
q400 <- hist |> filter(BA >= .400) |> inner_join(people_nm, by = "playerID") |> arrange(yearID)
mac("nFourHundred", nrow(q400)); mac("lastFourHundred", max(q400$yearID))
mac("firstHistYear", min(hist$yearID))
dec <- hist |> group_by(decade) |>
  summarise(n = n(), sd_BA = sd(BA), var_lc = var(log(contact)), var_lf = var(log(finish)),
            cov_cf = cov(log(contact), log(finish)), var_lba = var(log(BA)),
            r_cf = cor(contact, finish),
            # expected binomial sampling variance of log(rate) (delta method)
            nv_lc = mean((1 - contact) / (AB * contact)),
            nv_lf = mean((1 - finish) / ((AB - SO) * finish)), .groups = "drop") |>
  mutate(tv_lc = var_lc - nv_lc, tv_lf = var_lf - nv_lf,
         r_talent = cov_cf / sqrt(tv_lc * tv_lf))
d1900 <- filter(dec, decade == 1900); d1940 <- filter(dec, decade == 1940); d2010 <- filter(dec, decade == 2010)
mac("sdBAnineteen", f3(d1900$sd_BA)); mac("sdBAforties", f3(d1940$sd_BA)); mac("sdBAtens", f3(d2010$sd_BA))
mac("sdDrop", p0(1 - d1940$sd_BA / d1900$sd_BA))
mac("vcRatio", sprintf("%.1f", d2010$var_lc / d1900$var_lc))
mac("vfRatio", sprintf("%.2f", d2010$var_lf / d1900$var_lf))
mac("rcfNineteen", f2(d1900$r_cf)); mac("rcfTens", f2(d2010$r_cf))
post60 <- filter(dec, decade >= 1960, decade <= 2010)
mac("rcfPostLo", f2(min(post60$r_cf))); mac("rcfPostHi", f2(max(post60$r_cf)))
cf_var <- d2010$var_lc + d2010$var_lf + 2 * d1900$cov_cf
mac("vlbaTens", f4(d2010$var_lba)); mac("vlbaNineteen", f4(d1900$var_lba)); mac("vlbaCF", f4(cf_var))
mac("vlcTens", f4(d2010$var_lc)); mac("vlfTens", f4(d2010$var_lf))
mac("tvlcNineteen", f4(d1900$tv_lc)); mac("tvlcTens", f4(d2010$tv_lc))
mac("tvlfNineteen", f4(d1900$tv_lf)); mac("tvlfTens", f4(d2010$tv_lf))
mac("tvcRatio", sprintf("%.1f", d2010$tv_lc / d1900$tv_lc)); mac("tvfRatio", sprintf("%.2f", d2010$tv_lf / d1900$tv_lf))
mac("nvlfShareNineteen", p0(d1900$nv_lf / d1900$var_lf)); mac("nvlfShareTens", p0(d2010$nv_lf / d2010$var_lf))
mac("rTalNineteen", f2(d1900$r_talent)); mac("rTalTens", f2(d2010$r_talent))
cf_tal <- d2010$tv_lc + d2010$tv_lf + 2 * d1900$cov_cf
act_tal <- d2010$tv_lc + d2010$tv_lf + 2 * d2010$cov_cf
tal1900 <- d1900$tv_lc + d1900$tv_lf + 2 * d1900$cov_cf
mac("talCF", f4(cf_tal)); mac("talTens", f4(act_tal)); mac("talNineteen", f4(tal1900))
mac("covNineteen", f4(d1900$cov_cf)); mac("covTens", f4(d2010$cov_cf))
writeLines(tex_rows(dec |> filter(decade <= 2010) |>
  transmute(paste0(decade, "s"), n, f3(sd_BA), f4(var_lc), f4(var_lf), f4(2 * cov_cf), f4(var_lba), f2(r_cf),
            f4(tv_lf), f2(r_talent))),
  "tab_decades.tex")
mac("nDecTwenties", filter(dec, decade == 2020)$n)

dec_plot <- dec |> filter(decade <= 2010)
panel_a <- dec_plot |> transmute(decade, value = sd_BA, panel = "(a) SD of batting average", series = "BA")
panel_b <- dec_plot |> transmute(decade, `Var(log c)` = var_lc, `Var(log f)` = var_lf) |>
  pivot_longer(-decade, names_to = "series") |> mutate(panel = "(b) Var(log c) and Var(log f)")
panel_c <- dec_plot |> transmute(decade, value = r_cf, panel = "(c) Correlation of c and f", series = "r")
pd <- bind_rows(panel_a, panel_b, panel_c) |>
  mutate(panel = factor(panel, levels = unique(c(panel_a$panel, panel_b$panel, panel_c$panel))))
lab_b <- panel_b |> group_by(series) |> slice_max(decade, n = 1) |>
  mutate(panel = factor("(b) Var(log c) and Var(log f)", levels = levels(pd$panel)))
rug <- q400 |> transmute(x = yearID, panel = factor("(a) SD of batting average", levels = levels(pd$panel)))
p5f <- ggplot(pd, aes(decade + 5, value, colour = series)) +
  geom_hline(data = tibble(panel = factor("(c) Correlation of c and f", levels = levels(pd$panel)), y = 0),
             aes(yintercept = y), colour = muted, linewidth = 0.3) +
  geom_line(linewidth = 0.7) + geom_point(size = 1.4) +
  geom_rug(data = rug, aes(x = x), inherit.aes = FALSE, sides = "t", colour = red, linewidth = 0.4) +
  geom_text(data = lab_b, aes(label = sub("Var\\(log (.)\\)", "\\1", series)), hjust = -0.6, size = 3.2, fontface = "italic") +
  scale_colour_manual(values = c(BA = blue, `Var(log c)` = blue, `Var(log f)` = orange, r = red)) +
  scale_x_continuous(breaks = seq(1900, 2020, 40), expand = expansion(mult = c(.04, .12))) +
  facet_wrap(~ panel, scales = "free_y", ncol = 3) + labs(x = "Decade", y = NULL)
save_fig(p5f, "fig5_history.pdf", 7.5, 3)

# ---- write macros -----------------------------------------------------------------
mac("lahmanVersion", as.character(packageVersion("Lahman")))
mac("lmeVersion", as.character(packageVersion("lme4")))
mac("RVersion", paste(R.version$major, R.version$minor, sep = "."))
writeLines(c("% Generated by analysis.R -- do not edit by hand", macros), "numbers.tex")
cat("Wrote", length(macros), "macros\n")

